Community detection, pattern recognition, and hypergraph-based learning: approaches using metric geometry and persistent homology

Hypergraph data appear and are hidden in many places in the modern age. They are data structure that can be used to model many real data examples since their structures contain information about higher order relations among data points. One of the main contributions of our paper is to introduce a new topological structure to hypergraph data which bears a resemblance to a usual metric space structure. Using this new topological space structure of hypergraph data, we propose several approaches to study community detection problem, detecting persistent features arising from homological structure of hypergraph data. Also based on the topological space structure of hypergraph data introduced in our paper, we introduce a modified nearest neighbors methods which is a generalization of the classical nearest neighbors methods from machine learning. Our modified nearest neighbors methods have an advantage of being very flexible and applicable even for discrete structures as in hypergraphs. We then apply our modified nearest neighbors methods to study sign prediction problem in hypegraph data constructed using our method.

==> FSDM3445-final version/R code/Cmp_func.R <==
#### function to compute the Cmp ####
## neighborlist: list of neighborhood for all vertices
# V: the set of vertices
# S: the set of sizes of hyperedges
# A: the set of modulo numbers used to construct hyperedge
# mod: the mod number V%%a
# prime: the prime number used to determine property of hyperedge

Cmp_func<-function(neighborlist,S,A,V,mod,prime){
  L=length(V)
  x<-median(0:(prime-1)) # used to determine properties of hyperedge
  Cmp_0<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=0
  Cmp_1<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=1 
  
  for(i in 1:L){
    neighbor_i<-neighborlist[[i]]
    for(j in 1:length(S)){
      s<-S[j]
      a<-A[j]
      v_sub<-neighbor_i[neighbor_i%%a==mod]
      if(length(v_sub)<s) next
      
      v_sub0<-v_sub[v_sub%%prime<=x] 
      #v_sub1<-v_sub[v_sub%%prime>x]
      v_quantile<-quantile(V,probs = seq(0,1,1/s))
      # count the number of hyperedges in nei_v that have property 0
      if(length(v_sub0)<s){Cmp_0[j,i]=0}
      vertex_set0<-list()
      for(m in 1:s){
        if(m==1){
          vertex_set0[[1]]<-v_sub0[v_sub0>=v_quantile[1] & v_sub0<=v_quantile[2]]
        }else{
          vertex_set0[[m]]<-v_sub0[v_sub0>v_quantile[m] & v_sub0<=v_quantile[m+1]]
        }
      }
      len_vs0<-sapply(vertex_set0, FUN=length)
      if(min(len_vs0)<1) {Cmp_0[j,i]=0}
      Cmp_0[j,i]<-prod(len_vs0)
      # count the number of hyperedges in nei_v that have property 1
      vertex_set<-list()
      for(m in 1:s){
        if(m==1){
          vertex_set[[1]]<-v_sub[v_sub>=v_quantile[1] & v_sub<=v_quantile[2]]
        }else{
          vertex_set[[m]]<-v_sub[v_sub>v_quantile[m] & v_sub<=v_quantile[m+1]]
        }
      }
      len_vs<-sapply(vertex_set, FUN=length)
      if(min(len_vs)<1) {Cmp_1[j,i]=0}
      Cmp_1[j,i]<-prod(len_vs)-prod(len_vs0)
    }
  }
  Cmp<-list("Cmp_0"=Cmp_0,"Cmp_1"=Cmp_1)
  return(Cmp)
}

==> FSDM3445-final version/R code/Vneighbor_func.R <==
#### construct congruence hypergraph of the second example ####
# V: the set of vertices
# S: the set of sizes of hyperedges
# A: the set of modulo numbers used to construct hyperedge
# mod: the mod number V%%a
# prime: the prime number used to determine property of hyperedge

invertal_check<-function(quant,v){
  for(m in 1:(length(quant)-1)){
    if(m==1){
      if(v>=quant[1] & v<=quant[2]){
        invertal_v<-1
        break
      }
    }else{
      if(v>quant[m] & v<=quant[m+1]){
        invertal_v<-m
        break
      }
    }
  }
  return(invertal_v)

}
v_neighbor<-function(v,S,A,mod){
  neighbor_v<-c(v)
  for(i in 1:length(S)){
    s=S[i]
    a=A[i]
    if(v%%a!=mod) next
    v_sub<-V[V%%a==mod]
    quant<-quantile(V,probs = seq(0,1,1/s))
    int_v<-invertal_check(quant,v)
    if(int_v==1){
       vs<-v_sub[v_sub>quant[2]]
    }else{
       vs<-v_sub[v_sub<=quant[int_v] | v_sub>quant[int_v+1]]
    }
    neighbor_v<-c(neighbor_v,vs) 
      
  }
  neighbor_v<-sort(unique(neighbor_v))
  return(neighbor_v)
}





==> FSDM3445-final version/R code/con-hg2-knn.R <==
#### construct congruence hypergraph of the second example ####
rm(list=ls())
setwd("/Users/lxing/Documents/Conference&Journal paper/Frontiers in AI_fsdm2020/congruence hypergraph")
library(TDAstats)
library(TDA)
source("Vneighbor_func.R")
source("Cmp_func.R")
source("kNN_func.R")

V<-sort(sample(1:8000,5000,replace=F)) #the set of vertices should be in increasing order
S<-2:9
A<-c(3,4,5,7,11,13,17,19) 
prime=9
mod=1

neighborlist<-sapply(V,FUN=v_neighbor,S=S,A=A,mod=mod)
Cmp<-Cmp_func(neighborlist,S,A,V,mod,prime)
Cmp_0<-Cmp$Cmp_0
Cmp_1<-Cmp$Cmp_1

L<-length(V)
metric<-matrix(0,nrow=L,ncol=L)
for(i in 1:(L-1)){
  for(j in (i+1):L){
    metric[i,j]<-sum(abs(Cmp_0[,i]-Cmp_0[,j]))+sum(abs(Cmp_1[,i]-Cmp_1[,j]))
    metric[j,i]<-metric[i,j]
  }
}
max(metric)
#write.table(metric,"metric_20.txt",row.names = F,col.names = F)
#write.table(V,"vertices_5000.txt",row.names = F,col.names = F)

############## using the distance metric and nearest neighbor method ##############

## get the sign of vertices ##
vertex_sign<-rep(NA,L)
vertex_sign[V%%3==2]=-1
vertex_sign[V%%3!=2]=1

## select the training set and test set
error_rate1<-matrix(NA,nrow=10,ncol=5)
error_rate2<-matrix(NA,nrow=10,ncol=5)
r=0

M=0.7
idx<-sort(sample(L,0.7*L,replace=F))
V_train<-V[idx]
sign_train<-vertex_sign[idx]

V_test<-V[-idx]
sign_test<-vertex_sign[-idx]

r=r+1

for(l in 1:5){
  pred_one<-kNN_one(V_train,V_test,sign_train,metric,K=l)
  pred_all<-kNN_all(V_train,V_test,sign_train,metric,K=l)
  error_rate1[r,l]<-sum(pred_one!=sign_test)/length(sign_test)
  error_rate2[r,l]<-sum(pred_all!=sign_test)/length(sign_test)
}

#write.table(error_rate1,"error-rate-one.txt",row.names = F,col.names = F)
#write.table(error_rate2,"error-rate-all.txt",row.names = F,col.names = F)
############ compute persistent homology of the original projected graph ##########                                  
metricP.phom <- calculate_homology(metric,format="distmat")
plot_barcode(metricP.phom)
plot_persist(metricP.phom)


==> FSDM3445-final version/R code/congruence-hypergraph.R <==
rm(list=ls())
library(TDAstats)
library(TDA)
setwd("/Users/lxing/Documents/Conference&Journal paper/Frontiers in AI_fsdm2020/congruence hypergraph")
source("neighbor-Cmp.R")
source("kNN_func.R")
#### compute metric of a congruence hypergraph ####
V<-1:1000
S<-2:9
#start.time<-Sys.time()
neighborlist<-sapply(V,FUN=v_neighbor,V=V,S=S)
Cmp<-metric_Cmp(neighborlist,S)
Cmp_0<-Cmp$Cmp_0
Cmp_1<-Cmp$Cmp_1

L<-length(V)
metric<-matrix(0,nrow=L,ncol=L)
for(i in 1:(L-1)){
  for(j in (i+1):L){
    metric[i,j]<-sum(abs(Cmp_0[,i]-Cmp_0[,j]))+sum(abs(Cmp_1[,i]-Cmp_1[,j]))
    metric[j,i]<-metric[i,j]
  }
}

idx1<-which(metric[,1]==0)
idx2<-which(metric[,2]==0)
############## using the distance metric and nearest neighbor method ##############

## get the sign of vertices ##
vertex_sign<-rep(NA,L)
vertex_sign[V%%3==2]=-1
vertex_sign[V%%3!=2]=1

## select the training set and test set
M=0.7
idx<-sample(L,0.7*L,replace=F)
V_train<-V[idx]
sign_train<-vertex_sign[idx]

V_test<-V[-idx]
sign_test<-vertex_sign[-idx]

pred_one<-kNN_one(V_train,V_test,sign_train,metric,K=3)
pred_all<-kNN_all(V_train,V_test,sign_train,metric,K=3)
error_rate1<-sum(pred_one!=sign_test)/length(sign_test)
error_rate2<-sum(pred_all!=sign_test)/length(sign_test)

#end.time<-Sys.time()
#Duration<-end.time-start.time



############ compute persistent homology of the original projected graph ##########                                  
metricP.phom <- calculate_homology(metric,threshold = 8e+10,format="distmat")
plot_barcode(metricP.phom)
plot_persist(metricP.phom)


==> FSDM3445-final version/R code/kNN_func.R <==
#### kNN function as described in section 3.5 ####

kNN_all<-function(V_train,V_test,Sign_train,metric,K){
  N=length(V_test)
  pred_S<-rep(NA,N)
  M=length(V)
  L=length(V_train)
  idx.train=c(1:M)[V%in%V_train]
  for(i in 1:N){
    x=V_test[i]
    idx.x<-which(V==x)
    Distance<-metric[idx.x, idx.train]
    D=sort(unique(Distance))
    if(D[1]==0){
      idx.kNN=c(1:L)[Distance%in%D[2:(K+1)]]
    }else{
      idx.kNN=c(1:L)[Distance%in%D[1:K]]
    }
    s_knn.x<-sum(Sign_train[idx.kNN])
    if(s_knn.x>=0){pred_S[i]=1} 
    else {pred_S[i]=-1}
  }
  return(pred_S)
}

kNN_one<-function(V_train,V_test,Sign_train,metric,K){
  N=length(V_test)
  pred_S<-rep(NA,N)
  M=length(V)
  L=length(V_train)
  idx.train=c(1:M)[V%in%V_train]
  idx.knn<-rep(NA,K)
  for(i in 1:N){
    x=V_test[i]
    idx.x<-which(V==x)
    Distance<-metric[idx.x, idx.train]
    D=sort(unique(Distance))
    if(D[1]==0){
      for(k in 1:K){
        idx_all.knn=c(1:L)[Distance%in%D[k+1]]
        idx.knn[k]<-idx_all.knn[sample(1:length(idx_all.knn),1)]
      }
    }else{
      for(k in 1:K){
        idx_all.knn=c(1:L)[Distance%in%D[k]]
        idx.knn[k]<-idx_all.knn[sample(1:length(idx_all.knn),1)]
      }
    }
    s_knn.x<-sum(Sign_train[idx.knn])
    if(s_knn.x>=0) pred_S[i]=1
    else pred_S[i]=-1
  }
  return(pred_S)
}


==> FSDM3445-final version/R code/neighbor-Cmp.R <==
#### Function to construct congruence hypergraph defined in section 3.2####
## v is the vertex (the integer)
## V is the set of vertices
## S is the set of sizes of hyperedges
## P is the set of properties of hyperedges
#### get the neighborhood of each vertex in the congruence hypergraph ####
v_neighbor<-function(v,V,S){
  # 2-hyperedge in the neighborhood of v
  if(v%%2==0){
    neighbor<-V[V%%2==0]
  
  }else{
    neighbor<-V[V%%2==1]
  }
  # 3-S hyperedges
  for(i in 2:length(S)){
    s=S[i]
    if(s%%3==0){
      if(v%%s==0){
        vs<-V[V%%s==0]
        if(length(vs)<s) next
        neighbor<-c(neighbor,vs)
      }
    }else if(s%%3==1){
      if(v%%s==1){
        vs<-V[V%%s==1]
        if(length(vs)<s) next
        neighbor<-c(neighbor,vs)
      }
    }else{
      if(v%%s==2){
        vs<-V[V%%s==2]
        if(length(vs)<s) next
        neighbor<-c(neighbor,vs)
      }
    }
  }
  neighbor_v<-sort(unique(neighbor))
  return(neighbor_v)
}

#### function to compute the Cmp ####
## neighborlist: list of neighborhood for all vertices
## S: set of all sizes of hyperedges
metric_Cmp<-function(neighborlist,S){
  L<-length(neighborlist)
  Cmp_0<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=0
  Cmp_1<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=1 if all vi=0 mod 11
  for(i in 1:L){
    neighbor_i<-neighborlist[[i]]
    
    # 2-hyperedge in neighbor_i
    v2_0<-neighbor_i[neighbor_i%%2==0]
    v2_1<-neighbor_i[neighbor_i%%2==1]
    v2_0_sub<-v2_0[v2_0%%11==0]
    v2_1_sub<-v2_1[v2_1%%11==0]
    if(length(v2_0_sub)>=2) Cmp_1[1,i]<-choose(length(v2_0_sub),2)
    if(length(v2_1_sub)>=2) Cmp_1[1,i]<-Cmp_1[1,i]+choose(length(v2_1_sub),2)
    Cmp_0[1,i]<-choose(length(v2_0),2)+choose(length(v2_1),2)-Cmp_1[1,i]
    
    for(j in 2:length(S)){
      s=S[j]
      if(s%%3==0){
        vs<-neighbor_i[neighbor_i%%s==0]
        if(length(vs)<s) next
        vs_sub<-vs[vs%%11==0]
        if(length(vs_sub)>=s) Cmp_1[j,i]<-choose(length(vs_sub),s)
        Cmp_0[j,i]<-choose(length(vs),s)-Cmp_1[j,i]
      }else if(s%%3==1){
        vs<-neighbor_i[neighbor_i%%s==1]
        if(length(vs)<s) next
        vs_sub<-vs[vs%%11==0]
        if(length(vs_sub)>=s) Cmp_1[j,i]<-choose(length(vs_sub),s)
        Cmp_0[j,i]<-choose(length(vs),s)-Cmp_1[j,i]
      }else{
        vs<-neighbor_i[neighbor_i%%s==2]
        if(length(vs)<s) next
        vs_sub<-vs[vs%%11==0]
        if(length(vs_sub)>=s) Cmp_1[j,i]<-choose(length(vs_sub),s)
        Cmp_0[j,i]<-choose(length(vs),s)-Cmp_1[j,i]
      }
    }
  }
  Cmp<-list("Cmp_0"=Cmp_0,"Cmp_1"=Cmp_1)
  return(Cmp)
}


==> R code/Cmp_func.R <==
#### function to compute the Cmp ####
## neighborlist: list of neighborhood for all vertices
# V: the set of vertices
# S: the set of sizes of hyperedges
# A: the set of modulo numbers used to construct hyperedge
# mod: the mod number V%%a
# prime: the prime number used to determine property of hyperedge

Cmp_func<-function(neighborlist,S,A,V,mod,prime){
  L=length(V)
  x<-median(0:(prime-1)) # used to determine properties of hyperedge
  Cmp_0<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=0
  Cmp_1<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=1 
  
  for(i in 1:L){
    neighbor_i<-neighborlist[[i]]
    for(j in 1:length(S)){
      s<-S[j]
      a<-A[j]
      v_sub<-neighbor_i[neighbor_i%%a==mod]
      if(length(v_sub)<s) next
      
      v_sub0<-v_sub[v_sub%%prime<=x] 
      #v_sub1<-v_sub[v_sub%%prime>x]
      v_quantile<-quantile(V,probs = seq(0,1,1/s))
      # count the number of hyperedges in nei_v that have property 0
      if(length(v_sub0)<s){Cmp_0[j,i]=0}
      vertex_set0<-list()
      for(m in 1:s){
        if(m==1){
          vertex_set0[[1]]<-v_sub0[v_sub0>=v_quantile[1] & v_sub0<=v_quantile[2]]
        }else{
          vertex_set0[[m]]<-v_sub0[v_sub0>v_quantile[m] & v_sub0<=v_quantile[m+1]]
        }
      }
      len_vs0<-sapply(vertex_set0, FUN=length)
      if(min(len_vs0)<1) {Cmp_0[j,i]=0}
      Cmp_0[j,i]<-prod(len_vs0)
      # count the number of hyperedges in nei_v that have property 1
      vertex_set<-list()
      for(m in 1:s){
        if(m==1){
          vertex_set[[1]]<-v_sub[v_sub>=v_quantile[1] & v_sub<=v_quantile[2]]
        }else{
          vertex_set[[m]]<-v_sub[v_sub>v_quantile[m] & v_sub<=v_quantile[m+1]]
        }
      }
      len_vs<-sapply(vertex_set, FUN=length)
      if(min(len_vs)<1) {Cmp_1[j,i]=0}
      Cmp_1[j,i]<-prod(len_vs)-prod(len_vs0)
    }
  }
  Cmp<-list("Cmp_0"=Cmp_0,"Cmp_1"=Cmp_1)
  return(Cmp)
}

==> R code/Vneighbor_func.R <==
#### construct congruence hypergraph of the second example ####
# V: the set of vertices
# S: the set of sizes of hyperedges
# A: the set of modulo numbers used to construct hyperedge
# mod: the mod number V%%a
# prime: the prime number used to determine property of hyperedge

invertal_check<-function(quant,v){
  for(m in 1:(length(quant)-1)){
    if(m==1){
      if(v>=quant[1] & v<=quant[2]){
        invertal_v<-1
        break
      }
    }else{
      if(v>quant[m] & v<=quant[m+1]){
        invertal_v<-m
        break
      }
    }
  }
  return(invertal_v)

}
v_neighbor<-function(v,S,A,mod){
  neighbor_v<-c(v)
  for(i in 1:length(S)){
    s=S[i]
    a=A[i]
    if(v%%a!=mod) next
    v_sub<-V[V%%a==mod]
    quant<-quantile(V,probs = seq(0,1,1/s))
    int_v<-invertal_check(quant,v)
    if(int_v==1){
       vs<-v_sub[v_sub>quant[2]]
    }else{
       vs<-v_sub[v_sub<=quant[int_v] | v_sub>quant[int_v+1]]
    }
    neighbor_v<-c(neighbor_v,vs) 
      
  }
  neighbor_v<-sort(unique(neighbor_v))
  return(neighbor_v)
}





==> R code/con-hg2-knn.R <==
#### construct congruence hypergraph of the second example ####
rm(list=ls())
setwd("/Users/lxing/Documents/Conference&Journal paper/Frontiers in AI_fsdm2020/congruence hypergraph")
library(TDAstats)
library(TDA)
source("Vneighbor_func.R")
source("Cmp_func.R")
source("kNN_func.R")

V<-sort(sample(1:8000,5000,replace=F)) #the set of vertices should be in increasing order
S<-2:9
A<-c(3,4,5,7,11,13,17,19) 
prime=9
mod=1

neighborlist<-sapply(V,FUN=v_neighbor,S=S,A=A,mod=mod)
Cmp<-Cmp_func(neighborlist,S,A,V,mod,prime)
Cmp_0<-Cmp$Cmp_0
Cmp_1<-Cmp$Cmp_1

L<-length(V)
metric<-matrix(0,nrow=L,ncol=L)
for(i in 1:(L-1)){
  for(j in (i+1):L){
    metric[i,j]<-sum(abs(Cmp_0[,i]-Cmp_0[,j]))+sum(abs(Cmp_1[,i]-Cmp_1[,j]))
    metric[j,i]<-metric[i,j]
  }
}
max(metric)
#write.table(metric,"metric_20.txt",row.names = F,col.names = F)
#write.table(V,"vertices_5000.txt",row.names = F,col.names = F)

############## using the distance metric and nearest neighbor method ##############

## get the sign of vertices ##
vertex_sign<-rep(NA,L)
vertex_sign[V%%3==2]=-1
vertex_sign[V%%3!=2]=1

## select the training set and test set
error_rate1<-matrix(NA,nrow=10,ncol=5)
error_rate2<-matrix(NA,nrow=10,ncol=5)
r=0

M=0.7
idx<-sort(sample(L,0.7*L,replace=F))
V_train<-V[idx]
sign_train<-vertex_sign[idx]

V_test<-V[-idx]
sign_test<-vertex_sign[-idx]

r=r+1

for(l in 1:5){
  pred_one<-kNN_one(V_train,V_test,sign_train,metric,K=l)
  pred_all<-kNN_all(V_train,V_test,sign_train,metric,K=l)
  error_rate1[r,l]<-sum(pred_one!=sign_test)/length(sign_test)
  error_rate2[r,l]<-sum(pred_all!=sign_test)/length(sign_test)
}

#write.table(error_rate1,"error-rate-one.txt",row.names = F,col.names = F)
#write.table(error_rate2,"error-rate-all.txt",row.names = F,col.names = F)
############ compute persistent homology of the original projected graph ##########                                  
metricP.phom <- calculate_homology(metric,format="distmat")
plot_barcode(metricP.phom)
plot_persist(metricP.phom)


==> R code/congruence-hypergraph.R <==
rm(list=ls())
library(TDAstats)
library(TDA)
setwd("/Users/lxing/Documents/Conference&Journal paper/Frontiers in AI_fsdm2020/congruence hypergraph")
source("neighbor-Cmp.R")
source("kNN_func.R")
#### compute metric of a congruence hypergraph ####
V<-1:1000
S<-2:9
#start.time<-Sys.time()
neighborlist<-sapply(V,FUN=v_neighbor,V=V,S=S)
Cmp<-metric_Cmp(neighborlist,S)
Cmp_0<-Cmp$Cmp_0
Cmp_1<-Cmp$Cmp_1

L<-length(V)
metric<-matrix(0,nrow=L,ncol=L)
for(i in 1:(L-1)){
  for(j in (i+1):L){
    metric[i,j]<-sum(abs(Cmp_0[,i]-Cmp_0[,j]))+sum(abs(Cmp_1[,i]-Cmp_1[,j]))
    metric[j,i]<-metric[i,j]
  }
}

idx1<-which(metric[,1]==0)
idx2<-which(metric[,2]==0)
############## using the distance metric and nearest neighbor method ##############

## get the sign of vertices ##
vertex_sign<-rep(NA,L)
vertex_sign[V%%3==2]=-1
vertex_sign[V%%3!=2]=1

## select the training set and test set
M=0.7
idx<-sample(L,0.7*L,replace=F)
V_train<-V[idx]
sign_train<-vertex_sign[idx]

V_test<-V[-idx]
sign_test<-vertex_sign[-idx]

pred_one<-kNN_one(V_train,V_test,sign_train,metric,K=3)
pred_all<-kNN_all(V_train,V_test,sign_train,metric,K=3)
error_rate1<-sum(pred_one!=sign_test)/length(sign_test)
error_rate2<-sum(pred_all!=sign_test)/length(sign_test)

#end.time<-Sys.time()
#Duration<-end.time-start.time



############ compute persistent homology of the original projected graph ##########                                  
metricP.phom <- calculate_homology(metric,threshold = 8e+10,format="distmat")
plot_barcode(metricP.phom)
plot_persist(metricP.phom)


==> R code/kNN_func.R <==
#### kNN function as described in section 3.5 ####

kNN_all<-function(V_train,V_test,Sign_train,metric,K){
  N=length(V_test)
  pred_S<-rep(NA,N)
  M=length(V)
  L=length(V_train)
  idx.train=c(1:M)[V%in%V_train]
  for(i in 1:N){
    x=V_test[i]
    idx.x<-which(V==x)
    Distance<-metric[idx.x, idx.train]
    D=sort(unique(Distance))
    if(D[1]==0){
      idx.kNN=c(1:L)[Distance%in%D[2:(K+1)]]
    }else{
      idx.kNN=c(1:L)[Distance%in%D[1:K]]
    }
    s_knn.x<-sum(Sign_train[idx.kNN])
    if(s_knn.x>=0){pred_S[i]=1} 
    else {pred_S[i]=-1}
  }
  return(pred_S)
}

kNN_one<-function(V_train,V_test,Sign_train,metric,K){
  N=length(V_test)
  pred_S<-rep(NA,N)
  M=length(V)
  L=length(V_train)
  idx.train=c(1:M)[V%in%V_train]
  idx.knn<-rep(NA,K)
  for(i in 1:N){
    x=V_test[i]
    idx.x<-which(V==x)
    Distance<-metric[idx.x, idx.train]
    D=sort(unique(Distance))
    if(D[1]==0){
      for(k in 1:K){
        idx_all.knn=c(1:L)[Distance%in%D[k+1]]
        idx.knn[k]<-idx_all.knn[sample(1:length(idx_all.knn),1)]
      }
    }else{
      for(k in 1:K){
        idx_all.knn=c(1:L)[Distance%in%D[k]]
        idx.knn[k]<-idx_all.knn[sample(1:length(idx_all.knn),1)]
      }
    }
    s_knn.x<-sum(Sign_train[idx.knn])
    if(s_knn.x>=0) pred_S[i]=1
    else pred_S[i]=-1
  }
  return(pred_S)
}


==> R code/neighbor-Cmp.R <==
#### Function to construct congruence hypergraph defined in section 3.2####
## v is the vertex (the integer)
## V is the set of vertices
## S is the set of sizes of hyperedges
## P is the set of properties of hyperedges
#### get the neighborhood of each vertex in the congruence hypergraph ####
v_neighbor<-function(v,V,S){
  # 2-hyperedge in the neighborhood of v
  if(v%%2==0){
    neighbor<-V[V%%2==0]
  
  }else{
    neighbor<-V[V%%2==1]
  }
  # 3-S hyperedges
  for(i in 2:length(S)){
    s=S[i]
    if(s%%3==0){
      if(v%%s==0){
        vs<-V[V%%s==0]
        if(length(vs)<s) next
        neighbor<-c(neighbor,vs)
      }
    }else if(s%%3==1){
      if(v%%s==1){
        vs<-V[V%%s==1]
        if(length(vs)<s) next
        neighbor<-c(neighbor,vs)
      }
    }else{
      if(v%%s==2){
        vs<-V[V%%s==2]
        if(length(vs)<s) next
        neighbor<-c(neighbor,vs)
      }
    }
  }
  neighbor_v<-sort(unique(neighbor))
  return(neighbor_v)
}

#### function to compute the Cmp ####
## neighborlist: list of neighborhood for all vertices
## S: set of all sizes of hyperedges
metric_Cmp<-function(neighborlist,S){
  L<-length(neighborlist)
  Cmp_0<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=0
  Cmp_1<-matrix(0,nrow=length(S),ncol=L) # property :gamma(e)=1 if all vi=0 mod 11
  for(i in 1:L){
    neighbor_i<-neighborlist[[i]]
    
    # 2-hyperedge in neighbor_i
    v2_0<-neighbor_i[neighbor_i%%2==0]
    v2_1<-neighbor_i[neighbor_i%%2==1]
    v2_0_sub<-v2_0[v2_0%%11==0]
    v2_1_sub<-v2_1[v2_1%%11==0]
    if(length(v2_0_sub)>=2) Cmp_1[1,i]<-choose(length(v2_0_sub),2)
    if(length(v2_1_sub)>=2) Cmp_1[1,i]<-Cmp_1[1,i]+choose(length(v2_1_sub),2)
    Cmp_0[1,i]<-choose(length(v2_0),2)+choose(length(v2_1),2)-Cmp_1[1,i]
    
    for(j in 2:length(S)){
      s=S[j]
      if(s%%3==0){
        vs<-neighbor_i[neighbor_i%%s==0]
        if(length(vs)<s) next
        vs_sub<-vs[vs%%11==0]
        if(length(vs_sub)>=s) Cmp_1[j,i]<-choose(length(vs_sub),s)
        Cmp_0[j,i]<-choose(length(vs),s)-Cmp_1[j,i]
      }else if(s%%3==1){
        vs<-neighbor_i[neighbor_i%%s==1]
        if(length(vs)<s) next
        vs_sub<-vs[vs%%11==0]
        if(length(vs_sub)>=s) Cmp_1[j,i]<-choose(length(vs_sub),s)
        Cmp_0[j,i]<-choose(length(vs),s)-Cmp_1[j,i]
      }else{
        vs<-neighbor_i[neighbor_i%%s==2]
        if(length(vs)<s) next
        vs_sub<-vs[vs%%11==0]
        if(length(vs_sub)>=s) Cmp_1[j,i]<-choose(length(vs_sub),s)
        Cmp_0[j,i]<-choose(length(vs),s)-Cmp_1[j,i]
      }
    }
  }
  Cmp<-list("Cmp_0"=Cmp_0,"Cmp_1"=Cmp_1)
  return(Cmp)
}

